Multi-fidelity Bayesian Optimisation with Continuous Approximations

Bandit methods for black-box optimisation, such as Bayesian optimisation, are used in a variety of applications including hyper-parameter tuning and experiment design. Recently, \emph{multi-fidelity} methods have garnered considerable attention since function evaluations have become increasingly expensive in such applications. Multi-fidelity methods use cheap approximations to the function of interest to speed up the overall optimisation process. However, most multi-fidelity methods assume only a finite number of approximations. In many practical applications however, a continuous spectrum of approximations might be available. For instance, when tuning an expensive neural network, one might choose to approximate the cross validation performance using less data $N$ and/or few training iterations $T$. Here, the approximations are best viewed as arising out of a continuous two dimensional space $(N,T)$. In this work, we develop a Bayesian optimisation method, BOCA, for this setting. We characterise its theoretical properties and show that it achieves better regret than than strategies which ignore the approximations. BOCA outperforms several other baselines in synthetic and real experiments.

==> genFinalSupp.sh <==
pdflatex v1Gittins.tex
pdftk v1Gittins.pdf cat 1-10 output gittinsFinal.pdf
pdftk v1Gittins.pdf cat 11-end output gittinsApp.pdf
zip gittinsSupp.zip gittinsApp.pdf



==> get_images.sh <==
cp /usr0/home/kkandasa/projects/Gittins/gc/fidel_space.eps ./figs/
cp /usr0/home/kkandasa/libs/kky-matlab/GPLibkky/gp_bw_sample.eps ./figs/
cp /usr0/home/kkandasa/projects/Gittins/gittins/examples/results/figs/*.eps ./figs/

for f in figs/*.eps
do
  echo "Converting $f"
  epstopdf $f
done

